Self supervised contrastive learning for digital histopathology

Unsupervised learning has been a long-standing goal of machine learning and is especially important for medical image analysis, where the learning can compensate for the scarcity of labeled datasets. A promising subclass of unsupervised learning is self-supervised learning, which aims to learn salient features using the raw input as the learning signal. In this paper, we use a contrastive self-supervised learning method called SimCLR that achieved state-of-the-art results on natural-scene images and apply this method to digital histopathology by collecting and pretraining on 57 histopathology datasets without any labels. We find that combining multiple multi-organ datasets with different types of staining and resolution properties improves the quality of the learned features. Furthermore, we find using more images for pretraining leads to a better performance in multiple downstream tasks. Linear classifiers trained on top of the learned features show that networks pretrained on digital histopathology datasets perform better than ImageNet pretrained networks, boosting task performances by more than 28% in F1 scores on average. These findings may also be useful when applying newer contrastive techniques to histopathology data. Pretrained PyTorch models are made publicly available at https://github.com/ozanciga/self-supervised-histopathology.

==> figures/neg_sampling/eval_wsis_cls_selfsuppaper.py <==
import sys
sys.path.append('/localdisk2/tumor-bed-project')
sys.path.append('/localdisk1/ociga/tumor-bed-project')
sys.path.append('/localdisk3/tumor-bed-project')
sys.path.append('/home/osha/PycharmProjects/tumor-bed-project')

import torchvision
import json
import torch
import os
from myargs import args
import numpy as np
from PIL import Image
import cv2
import gc
import utils.dataset_eval_lmdb as ds_lmdb
import utils.dataset_eval_svs as ds_svs
from tqdm import tqdm
from efficientnet_pytorch import EfficientNet
from models import models

import scipy
def do_kdtree(combined_x_y_arrays, points):
    mytree = scipy.spatial.cKDTree(combined_x_y_arrays)
    dist, indexes = mytree.query(points)
    return indexes

Image.MAX_IMAGE_PIXELS = None

np.random.seed(0)
torch.manual_seed(0)

os.environ['CUDA_VISIBLE_DEVICES'] = args.gpu_ids


def load_model_weights(model, weights):

    model_dict = model.state_dict()
    weights = {k: v for k, v in weights.items() if k in model_dict}
    if weights == {}:
        print('No weight could be loaded..')
    model_dict.update(weights)
    model.load_state_dict(model_dict)

    return model


def predict_wsis(model, loader, val_save_path):
    '''
    given directory svs_path,
    current model goes through each
    wsi (svs) and generates a
    prediction mask embedded onto
    wsi.
    '''

    # cluster_centers = torch.rand((100, 512), device='cuda:0')
    cluster_centers = np.load('/localdisk2/tumor-bed-project/utils/cluster_centers.npy')
    cluster_centers = torch.from_numpy(cluster_centers).cuda()

    possible_ids = {
        24: 1, 346: 1, 474: 1, 662: 1, 520: 1, 879: 1,  # nipple
        37: 2, 61: 2, 87: 2, 240: 2, 483: 2, 495: 2, 520: 2, 595: 2, 599: 2, 669: 2, 763: 2, 790: 2, 810: 2, 994: 2,   # filled ducts
        124: 3, 163: 3, 644: 3, 826: 3, 924: 3, 946: 3, 4: 3, 89: 3, 226: 3, 373: 3, 679: 3, 824: 3,  # crease/ink
        459: 4,  # out of focus/black lines over white (crease)
        801: 5,  # red crease
    }

    possible_ids = {k: 1 for k in possible_ids}

    cluster_list = [k for k in possible_ids]

    def cluster_to_id(c):
        if c in cluster_list:
            return possible_ids[c]
        return 0

    os.makedirs(f'{val_save_path}', exist_ok=True)

    with torch.no_grad():

        model.eval()

        for key in tqdm(loader.wsis):

            'create prediction template'
            pred = torch.zeros(
                *loader.wsis[key]['scan'].level_dimensions[1][::-1],
                dtype=torch.float, device='cuda')

            m = loader.wsis[key]['scan'].level_downsamples[1]

            'slide over wsi'

            for batch_x, batch_y, batch_image in tqdm(loader.wsis[key]['iterator'], disable=False):

                dx, dy = int(args.tile_length / m), int(args.tile_length / m)

                batch_image = batch_image.cuda()

                pred_cls = model(batch_image)

                pred_nearest_cluster = torch.cdist(pred_cls, cluster_centers).argmin(dim=1)

                for bj in range(pred_cls.shape[0]):

                    tile_x, tile_y = int(batch_x[bj] / m), int(batch_y[bj] / m)

                    pred[tile_y:tile_y + dy, tile_x:tile_x + dx] = cluster_to_id(pred_nearest_cluster[bj].item())

            ' save prediction mask '
            _pred = np.uint8(pred.cpu())
            cv2.imwrite(f'{val_save_path}/{key}_mask.png', _pred)

            del pred
            del _pred

            loader.wsis[key] = None


if __name__ == "__main__":

    #svs_paths = '/home/osha/Desktop/labs3/histology/Data/CCSRI_tumor_burden/PostTreatment/IndependantCases/all_s'
    #svs_paths = '/labs3/amartel_data3/histology/Data/CCSRI_tumor_burden/PostTreatment/IndependantCases/all_s'
    #svs_paths = '/home/osha/Desktop/amartel_data3/histology/Data/CCSRI_tumor_burden/PostTreatment/IndependantCases/all_s'
    #svs_paths = '/home/osha/Desktop/ld2/PostTreatmentCases/'
    #svs_paths = '/localdisk1/ociga/all_s/'
    #svs_paths = '/home/osha/PycharmProjects/tumor-bed-project/data/all_s/'
    #svs_paths = '/home/osha/Desktop/ld2/TestingImages/'
    svs_paths = '/home/osha/Desktop/ld2/all_s/'
    svs_paths = '/localdisk2/all_s/'

    'load model weights & config'

    model_path = '/home/osha/Desktop/ld3/lars_models/17_09_2020_19h12m_7bceac2e24f932125ed5b94502185c8a1fac8aea5035e659f05ee7c61c000947/_ckpt_epoch_9.ckpt'
    model_path = '/localdisk3/lars_models/17_09_2020_19h12m_7bceac2e24f932125ed5b94502185c8a1fac8aea5035e659f05ee7c61c000947/_ckpt_epoch_9.ckpt'

    exp_save_path = f'{os.path.split(model_path)[0]}/OzanCiga_selfsup_val_results_{args.tile_stride}/'

    os.makedirs(exp_save_path, exist_ok=True)

    model_path = '/localdisk3/lars_models/17_09_2020_19h12m_7bceac2e24f932125ed5b94502185c8a1fac8aea5035e659f05ee7c61c000947/_ckpt_epoch_9.ckpt'
    # model_path = '/home/osha/Desktop/ld3/lars_models/17_09_2020_19h12m_7bceac2e24f932125ed5b94502185c8a1fac8aea5035e659f05ee7c61c000947/_ckpt_epoch_9.ckpt'

    model = torchvision.models.__dict__['resnet18'](pretrained='imagenet' in model_path)

    if 'ckpt' in model_path:
        state = torch.load(model_path, map_location='cuda:0')

        state_dict = state['state_dict']
        for key in list(state_dict.keys()):
            state_dict[key.replace('model.', '').replace('resnet.', '')] = state_dict.pop(key)

        model = load_model_weights(model, state_dict)
        print('ckpt weights are loaded..')

    model.fc = torch.nn.Sequential()

    model = torch.nn.DataParallel(model)

    args.dataset_mean, args.dataset_std = [0.5, 0.5, 0.5], [0.5, 0.5, 0.5]

    loader = ds_svs.Dataset_wsis(svs_paths, {
        'pl': args.tile_length,  # patch length
        'sl': args.tile_stride,  # slide step
        'fg_thresh': 0.25,  # % of purple to consider patch as foreground
    })

    model = model.cuda()

    print(exp_save_path)

    predict_wsis(model, loader, exp_save_path)


==> figures/neg_sampling/overlay_bone_cluster.py <==
from PIL import Image
import numpy as np
import openslide
import cv2
import os
import glob

os.makedirs('cluster_results/')


Image.MAX_IMAGE_PIXELS = None

paths = glob.glob(f'/home/osha/Desktop/ld3/lars_models/17_09_2020_19h12m_7bceac2e24f932125ed5b94502185c8a1fac8aea5035e659f05ee7c61c000947/OzanCiga_selfsup_val_results_256/*_mask.png')

for path in paths:

	img_name = os.path.split(path)[1].replace('_mask.png', '')

	mask = Image.open(path).convert('L')

	scan = openslide.OpenSlide(f'/home/osha/Desktop/ld2/all_s/{img_name}')

	s2 = scan.read_region((0, 0), 2, scan.level_dimensions[2]).convert('RGB')
	
	newsize = np.array(scan.level_dimensions[2]) // 4

	m2 = mask.resize(newsize)

	s3 = s2.resize(newsize)
	
	m2 = np.array(m2)
	
	#m2[m2 == 5] = 3

	#m2[m2 == 1] = 3

	m3 = cv2.medianBlur(cv2.dilate(m2,cv2.getStructuringElement(cv2.MORPH_ELLIPSE,(15,15)),1).astype(np.uint8), 9).astype(np.float32)

	m4 = cv2.applyColorMap(np.uint8(255 * m3 / 5), cv2.COLORMAP_BONE)

	m4[np.where(m4 == m4[0, 0, :])] = 0

	out = np.array(s3)

	nonz_m4 = np.where(m4 != (0, 0, 0))

	out[nonz_m4] = m4[nonz_m4] * 0.9 + np.array(s3)[nonz_m4] * 0.1

	Image.fromarray(np.uint8(out)).save(f'cluster_results/{img_name}_jet.png')
	s3.save(f'cluster_results/{img_name}_org.png')






==> figures/neg_sampling/sample_by_cluster_selfsuppaper.py <==
import sys
sys.path.append('/localdisk2/tumor-bed-project')

import torch
import utils.dataset_cls as ds
from torch.utils import data
from myargs import args
import os
from utils import preprocessing
import models.models as models
import torchvision.models.resnet as resnet
import numpy as np
from tqdm import tqdm
import random
from sklearn.cluster import MiniBatchKMeans as KMeans
from sklearn.cluster import *
import torchvision
from PIL import Image
from sklearn.neighbors import NearestNeighbors
from scipy.stats import mode
from sklearn import svm
from sklearn import linear_model
from sklearn.svm import LinearSVC
from sklearn.neighbors import KNeighborsClassifier
from sklearn import tree
from efficientnet_pytorch import EfficientNet


np.random.seed(0)
torch.manual_seed(0)

os.environ['CUDA_VISIBLE_DEVICES'] = args.gpu_ids


def load_model_weights(model, weights):

    model_dict = model.state_dict()
    weights = {k: v for k, v in weights.items() if k in model_dict}
    if weights == {}:
        print('No weight could be loaded..')
    model_dict.update(weights)
    model.load_state_dict(model_dict)

    return model

def eval(num_clusters):

    ' model setup '
    model_path = '/localdisk3/lars_models/17_09_2020_19h12m_7bceac2e24f932125ed5b94502185c8a1fac8aea5035e659f05ee7c61c000947/_ckpt_epoch_9.ckpt'

    import torchvision
    model = torchvision.models.__dict__['resnet18'](pretrained='imagenet' in model_path)

    if 'ckpt' in model_path:
        state = torch.load(model_path, map_location='cuda:0')

        state_dict = state['state_dict']
        for key in list(state_dict.keys()):
            state_dict[key.replace('model.', '').replace('resnet.', '')] = state_dict.pop(key)

        model = load_model_weights(model, state_dict)
        print('ckpt weights are loaded..')

    model.fc = torch.nn.Sequential()

    model = torch.nn.DataParallel(model)

    ' datasets '
    data_path = f'/home/osha/Desktop/ld2/tumor-bed-project/data/train'
    data_path = f'/localdisk2/tumor-bed-project/data/train_hires'
    data_path = f'/home/osha/Desktop/ld2/tumor-bed-project/data/train_hires_1536'
    data_path = f'/localdisk2/tumor-bed-project/data/train_hires_tupac'
    data_path = f'/home/osha/Desktop/ld2/tumor-bed-project/data/train_hires_tupac'
    data_path = f'/localdisk2/tumor-bed-project/data/train_512_neg'

    loader = data.DataLoader(ds.Dataset_cls(data_path, True), **dict(batch_size=args.batch_size, shuffle=True,
                                                                     num_workers=args.workers, pin_memory=True))

    model = model.cuda()

    ' test model accuracy '
    with torch.no_grad():

        model.eval()

        feats, paths = [], []

        progress_bar = tqdm(loader, disable=False)

        for batch_it, (image, cls, _, p) in enumerate(progress_bar):

            image = image.cuda()

            if image.size(0) > 0:

                pred = model(image)

                feats.extend(pred.cpu())

                paths.extend([path for j, path in enumerate(p)])

        X = torch.stack(feats).numpy()

        clustering_obj = MiniBatchKMeans(n_clusters=num_clusters, random_state=0).fit(X)

        kmeans_distances = clustering_obj.fit_transform(X)

        labels = clustering_obj.labels_

        with open('cluster_centers.npy', 'wb') as f:
            np.save(f, clustering_obj.cluster_centers_)

        num_sample_per_cluster = 7

        save_path = f'{os.getcwd()}/data/self_sup_paper/0/'

        os.makedirs(save_path, exist_ok=True)

        for cluster in np.unique(labels):

            index = list(np.where(labels == cluster)[0])

            if len(index) >= 1:

                'randomly select from each cluster'
                # index = random.sample(index, num_sample_per_cluster)
                'take the most representative samples'
                index = np.argsort(kmeans_distances[:, cluster])[::5][:num_sample_per_cluster]

                for j in index:

                    Image.open(paths[j]).save(f'{save_path}/{cluster}_{j}.png')


if __name__ == "__main__":

    eval(num_clusters=1000)

